Yet another introduction to linear dynamical systems control: From identification and approximation to digital control

This report aims at presenting (yet) a(nother) methodology to design and implement a linear controller for linear dynamical systems on practical applications. The specificity of this report is that authors try to cover (obviously in a non exhaustive way) a wide range of control engineering fields. Indeed, the main purpose is to give a quick overview of standard control engineer approaches to non familiar readers. More specifically, using a simple toy example, we discuss the main steps control engineers usually follow. Namely, (i) the excitation signals construction, (ii) the (continuous-time) linear model construction and approximation, (iii) the (continuous-time) control design, and finally, (iv) its time-domain discretisation and control signal modulation in view of practical implementation. This report is clearly user-oriented and thus focuses on practical aspects (using Matlab code) rather than on theoretical ones, let to the reader's curiosity with few but relevant references.

==> code/start.m <==
clear all, close all; clc;

inputExcitation = 'chirp'
%inputExcitation = 'impulse'
%inputExcitation = 'prbs'

% Model description as Transfer Function and State-Space
d   = .2;
k   = 2;
w1  = 10; w0 = sqrt(w1^2+d^2);
G   = tf(k,[1/w0^2 2*d/w0 1]); G.InputName = 'u'; G.OutputName = 'y';
Gss = ss([-d*w0 w0*sqrt(1-d^2); -w0*sqrt(1-d^2) -d*w0],[0; w0^2],[k/(w0*sqrt(1-d^2)) 0],0);

switch inputExcitation % here = 'chirp'
    case 'chirp'
        Tsamp = 1e-2;
        Tf    = 1e2;
        T     = 0:Tsamp:Tf; % time sample
        F0    = 1e-6;       % lower chirp frequency
        F1    = 2/Tsamp/10; % higher chirp frequency
        T1    = T(end);
        Uchi  = mor_chirp(T,F0,T1,F1,'quadratic');
        U     = Uchi;
    case 'impulse'
        Tsamp = 1e-2;
        Tf    = 1e1;
        T     = 0:Tsamp:Tf;
        Uimp  = mor_impulse(T); 
        U     = Uimp;
    case 'prbs'
        Tsamp = 1e-1;
        NN    = 10;
        Trep  = 5;
        Tseq  = Trep*(2^NN-1);
        Tf    = 1*Tseq;
        T     = 0:Tsamp:Tf;
        M     = floor(Trep/Tsamp/NN);
        Uprbs = mor_prbs(T,NN,M);
        U     = Uprbs;
end
Y = lsim(G,U,T); % simulate the system G with U, over T

% Frequency transfer estimation from U to Y
Fsamp    = 1/Tsamp;     % frequency sampling
Fnyq     = Fsamp/2;     % Nyquist frequency
NFFT     = [];
L        = numel(U);
FTy      = fft(Y,NFFT); % Fourier transform of y
FTu      = fft(U,NFFT); % Fourier transform of u
F        = linspace(0, 1, fix(L/2)+1)*Fnyq;
Iv       = 1:numel(F);
FTy      = FTy(Iv);
FTu      = FTu(Iv);
Txy      = FTy./FTu;    % discrete transfer estimation
H(1,1,:) = Txy;
W        = 2*pi*F;      % pulsation points

% figure
% mor.bode(G,'k-',W)
% legend('$\mathbf G$','Location','SouthWest')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave(['../figures/01_G_gain']); 
% figure
% mor.bode(G,'k-',W,'phase')
% legend('$\mathbf G$',['Data $\mathbf \Phi_i$ (by ' inputExcitation ' excitation)'],'Location','SouthWest')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave(['../figures/01_G_phase']); 
% 
% figure
% subplot(221), hold on, plot(T,U,'b-'), xlabel('Time [s]'), ylabel('u(t)'), axis tight
% % plot(Tseq*[1 1],[1 -1],'r-')
% % plot(2*Tseq*[1 1],[1 -1],'r-')
% % plot(3*Tseq*[1 1],[1 -1],'r-')
% % plot(4*Tseq*[1 1],[1 -1],'r-')
% subplot(222), plot(T,Y,'b-'), xlabel('Time [s]'), ylabel('y(t)'), axis tight
% subplot(223), plot(W,abs(FTu),'b-'), xlabel('Frequency [Hz]'), ylabel('U(f)'), axis tight
% subplot(224), plot(W,abs(FTy),'b-'), xlabel('Frequency [Hz]'), ylabel('Y(f)'), axis tight
% %mor.tools.plot.figFancy(); mor.tools.plot.figSave(['../figures/01_signals_' inputExcitation]); 
% 
% figure
% mor.bode({H},'b+',G,'k-',W)
% legend(['Data $\mathbf \Phi_i$ (by ' inputExcitation ' excitation)'],'$\mathbf G$','Location','SouthWest')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave(['../figures/01_signals_gain_' inputExcitation]); 
% figure
% mor.bode({H},'b+',G,'k-',W,'phase')
% legend(['Data $\mathbf \Phi_i$ (by ' inputExcitation ' excitation)'],'$\mathbf G$','Location','SouthWest')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave(['../figures/01_signals_phase_' inputExcitation]); 

% Approximation from data
opt            = [];
opt.verbose    = true;
opt.sample     = floor(length(W)/256);  % undersampling to fasten approximation
opt.freqBand   = [0 Fnyq/3]*2*pi;       % frequency band of approximation
opt.ensureStab = true;                  % enforce model stability
[Hi,info_i]    = mor.lti({W,H},[],opt); % [] means that the exact order model is sought

% Model order reduction
[Hr,info_r]    = mor.lti(Hi,2,opt);

% figure
% mor.bode({H},'b+',G,'k-',Hi,'r-.',Hr,'m--',W), hold on
% plot(max(opt.freqBand)/2/pi*[1 1],20*log10([min(H(:)) max(H(:))]),'g--')
% legend('Data ($\mathbf \Phi_i$)','$\mathbf G$','$\mathbf H$','$\mathbf{\hat H}$','Location','SouthWest')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/01_ident_gain'); 
% figure
% mor.bode({H},'b+',G,'k-',Hi,'r-.',Hr,'m--',W,'phase'), hold on
% plot(max(opt.freqBand)/2/pi*[1 1],[0 -pi],'g--')
% legend('Data ($\mathbf \Phi_i$)','$\mathbf G$','$\mathbf H$','$\mathbf{\hat H}$','Location','SouthWest')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/01_ident_phase'); 
% figure
% mor.eigen(G,'kx',Hi,'r.',Hr,'ms'), grid on, xlim([-5 .1]), 
% legend('$\mathbf G$','$\mathbf H$','$\mathbf{\hat H}$')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/01_ident_eig'); 

% Construction of the generalised plant embedding the performances
alpha        = 1e3;
wc           = 1;
Wu           = tf([1/wc 1],[1/(wc*alpha) 1]); % weight the control signal
We           = 10/tf([1 0],[1/1e0 1]);        % weight the tracking error signal
systemnames  = 'Hr We Wu';       % declare the dynamical systems
inputvar     = '[r; u]';         % declare the input signals sorted as [w u]
outputvar    = '[Wu; We; r-Hr]'; % declare the output signals sorted as [z y]
input_to_Hr  = '[u]';            % input of the system Hr
input_to_Wu  = '[u]';            % input of the control weigh Wu
input_to_We  = '[r-Hr]';         % input of the tracking error weight We
cleanupsysic = 'yes';            % remove from workspace sysic variables
P            = sysic;            % create the sysetm interconnection

% Controller structure definition
ncon          = 1; % number of control variables
nmeas         = 1; % number of measured variables
nc            = 2; % number of internal variables
Ktile         = ltiblock.ss('Ktilde',nc,ncon,nmeas);
Ktile.d.Free  = zeros(ncon,nmeas); 
Ktile.d.Value = zeros(ncon,nmeas);

% Model-based Hinf-controller oprimisation (hinfstruct)
T                  = lft(P,Ktile);       % lower LFT
Wk                 = 1e-9*tf(1,1);       % almost unconstrained gain
Text               = append(T,Wk*Ktile); % enforce 'K' stability
option             = hinfstructOptions('Display','iter', ...
                                       'RandomStart',0, ...
                                       'MaxIter',500);
[CLopt,gamma,info] = hinfstruct(Text,option);
K                  = ss(CLopt.Blocks.Ktilde);

% Closed-loop created with G instead of Hr, looped with K (continuous-time)
systemnames   = 'G K';
inputvar      = '[r]';
outputvar     = '[G; r-G; K]';
input_to_G    = '[K]';
input_to_K    = '[r-G]';
cleanupsysic  = 'yes';
CL            = sysic;
CL            = balreal(CL);

% figure
% mor.bode(G,'b-',CL(1,1),'r-',W), legend('$\mathbf G$','$\mathbf{T_{ry}}(\mathbf G,\mathbf K)$','Location','South')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/02_cont_cl'); 
% figure
% mor.bode(gamma/We,'k--',CL(2,1),'r-',W), legend('$\gamma/\mathbf W_e$','$\mathbf{T_{re}}(\mathbf G,\mathbf K)$','Location','South')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/02_cont_We'); 
% figure
% mor.bode(gamma/Wu,'k--',CL(3,1),'r-',W), legend('$\gamma/\mathbf W_u$','$\mathbf{T_{ru}}(\mathbf G,\mathbf K)$','Location','NorthEast')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/02_cont_Wu'); 
% figure
% mor.step(G,'b-',CL(1,1),'r-',5), grid on, legend('$\mathbf G$','$\mathbf{T_{ry}}(\mathbf G,\mathbf K)$','Location','NorthEast')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/02_cont_step'); 

% A glimpse of margin (continuous-time)
L             = G*K;
[reNyq,imNyq] = nyquist(L);
allmargin(L)
ModMargin = 1/norm(CL(2,1),inf);

% figure, hold on
% plot(reNyq(:),imNyq(:),'r-',-1,0,'k+','MarkerSize',20,'LineWIdth',2), axis tight, grid on
% [X,Y] = funPlotCircle([-1 0],ModMargin,100);
% plot(X,Y,'k--')
% xlabel('Real'), ylabel('Imag.')
% legend('$\mathbf L$','Nyquist point','Modulus margin','Location','South')
% axis equal
% mor.tools.plot.figFancy(); mor.tools.plot.figSave('../figures/02_cont_L'); 

% Controller continuous vs. sampled (discretisation using Matlab)
Ts     = 1e-2;               % sampling time of the controller
K_z    = c2d(K,Ts,'tustin'); % bilinear discretisation method
FR_K_z = freqresp(K_z,W);

% figure
% mor.bode(K,'b-',{FR_K_z},'r--',W), legend('$\mathbf K$',['$\mathbf K_z$ ($T_s=' num2str(Ts*1000) '$ ms)'],'Location','South')
% mor.tools.plot.figFancy(); mor.tools.plot.figSave(['../figures/02_cont_K_Ts' num2str(Ts*1000)]); 

save('K','G','K')

